Flavors of Astrophysical Neutrinos with Active-Sterile Mixing

We revisit the flavor composition of high-energy astrophysical neutrinos observed at neutrino telescopes. Assuming unitary time evolution of the neutrino flavor states, the flavor composition observable at Earth is related to the initial composition at their sources via oscillation-averaged flavor transitions. In a previous study we derived general bounds on the flavor composition of TeV-PeV astrophysical neutrinos assuming three-flavor unitary mixing. We extend these bounds to the case of active-sterile neutrino mixing. Our bounds are analytical, derived based only on the unitarity of the mixing, and do not require sampling over the values of the unknown active-sterile mixing parameters. These bounds apply to any extended active-sterile neutrino mixing scenario where energy-dependent nonstandard flavor mixing dominates over the standard mixing observed in accelerator, reactor, and atmospheric neutrino oscillations.

==> anc/benchmark_boundaries.dat <==
# 3+1 scenario with initial condition (0:1:0:0)_S
# f'_e f'_mu
0.0000 1.0000
0.0000 0.4734
0.0046 0.4701
0.0093 0.4669
0.0140 0.4637
0.0188 0.4605
0.0237 0.4573
0.0286 0.4540
0.0336 0.4508
0.0386 0.4476
0.0437 0.4444
0.0489 0.4411
0.0541 0.4379
0.0594 0.4347
0.0648 0.4315
0.0702 0.4282
0.0757 0.4249
0.0813 0.4216
0.0869 0.4184
0.0926 0.4152
0.0984 0.4119
0.1043 0.4085
0.1102 0.4052
0.1163 0.4018
0.1224 0.3983
0.1286 0.3948
0.1349 0.3914
0.1413 0.3880
0.1477 0.3847
0.1542 0.3814
0.1608 0.3780
0.1676 0.3746
0.1744 0.3713
0.1813 0.3679
0.1882 0.3648
0.1952 0.3617
0.2023 0.3585
0.2095 0.3552
0.2168 0.3519
0.2243 0.3486
0.2319 0.3452
0.2396 0.3417
0.2474 0.3382
0.2553 0.3350
0.2632 0.3319
0.2711 0.3289
0.2791 0.3263
0.2870 0.3238
0.2949 0.3218
0.3028 0.3200
0.3106 0.3185
0.3182 0.3175
0.3258 0.3169
0.3333 0.3166
0.3408 0.3165
0.3482 0.3166
0.3557 0.3167
0.3630 0.3174
0.3701 0.3184
0.3770 0.3199
0.3837 0.3219
0.3901 0.3243
0.3964 0.3271
0.4024 0.3304
0.4082 0.3340
0.4137 0.3379
0.4191 0.3421
0.4244 0.3464
0.4297 0.3508
0.4350 0.3551
0.4403 0.3594
0.4455 0.3637
0.4507 0.3682
0.4557 0.3728
0.4605 0.3776
0.4653 0.3825
0.4699 0.3876
0.4745 0.3927
0.4789 0.3980
0.4831 0.4034
0.4873 0.4088
0.4914 0.4144
0.4954 0.4199
0.4994 0.4256
0.5032 0.4312
0.5069 0.4370
0.5103 0.4431
0.5136 0.4492
0.5169 0.4553
0.5202 0.4614
0.5234 0.4674
0.5266 0.4734
0.0000 1.0000

# 3-flavor scenario with initial condition (0:1:0)_S
# f_e f_mu
0.0000 1.0000
0.0000 0.5000
0.0044 0.4971
0.0088 0.4941
0.0133 0.4912
0.0179 0.4881
0.0225 0.4851
0.0271 0.4821
0.0319 0.4790
0.0366 0.4759
0.0415 0.4727
0.0464 0.4695
0.0514 0.4664
0.0564 0.4631
0.0615 0.4599
0.0667 0.4566
0.0720 0.4533
0.0773 0.4499
0.0827 0.4466
0.0882 0.4431
0.0938 0.4397
0.0994 0.4363
0.1051 0.4328
0.1109 0.4293
0.1168 0.4257
0.1228 0.4222
0.1289 0.4186
0.1351 0.4149
0.1413 0.4113
0.1477 0.4077
0.1541 0.4040
0.1607 0.4003
0.1673 0.3966
0.1741 0.3929
0.1809 0.3892
0.1879 0.3855
0.1949 0.3818
0.2020 0.3782
0.2093 0.3745
0.2166 0.3709
0.2240 0.3673
0.2316 0.3638
0.2391 0.3604
0.2468 0.3570
0.2546 0.3538
0.2624 0.3506
0.2702 0.3476
0.2781 0.3448
0.2860 0.3422
0.2939 0.3398
0.3018 0.3377
0.3096 0.3360
0.3174 0.3346
0.3250 0.3337
0.3324 0.3333
0.3396 0.3336
0.3465 0.3344
0.3532 0.3357
0.3597 0.3375
0.3660 0.3397
0.3721 0.3423
0.3780 0.3453
0.3837 0.3486
0.3893 0.3521
0.3947 0.3559
0.3999 0.3600
0.4051 0.3642
0.4100 0.3686
0.4149 0.3732
0.4196 0.3780
0.4242 0.3828
0.4286 0.3878
0.4330 0.3929
0.4373 0.3981
0.4414 0.4034
0.4455 0.4088
0.4495 0.4142
0.4533 0.4197
0.4571 0.4253
0.4609 0.4309
0.4645 0.4365
0.4680 0.4422
0.4715 0.4479
0.4749 0.4536
0.4783 0.4594
0.4816 0.4652
0.4848 0.4710
0.4879 0.4767
0.4910 0.4826
0.4941 0.4884
0.4971 0.4942
0.5000 0.5000
0.0000 1.0000

# 3+1 scenario with initial condition (1:2:0:0)_S
# f'_e f'_mu
0.3333 0.6667
0.2002 0.7998
0.1983 0.7994
0.1969 0.7984
0.1951 0.7979
0.1931 0.7974
0.1916 0.7965
0.1899 0.7958
0.1879 0.7953
0.1862 0.7946
0.1846 0.7937
0.1828 0.7930
0.1808 0.7924
0.1789 0.7917
0.1772 0.7908
0.1756 0.7899
0.1738 0.7890
0.1719 0.7883
0.1700 0.7875
0.1681 0.7867
0.1662 0.7858
0.1644 0.7850
0.1625 0.7841
0.1607 0.7831
0.1589 0.7821
0.1571 0.7811
0.1553 0.7801
0.1536 0.7790
0.1517 0.7780
0.1497 0.7770
0.1479 0.7759
0.1463 0.7746
0.1446 0.7735
0.1427 0.7724
0.1412 0.7710
0.1393 0.7698
0.1379 0.7684
0.1361 0.7672
0.1349 0.7656
0.1332 0.7643
0.1318 0.7628
0.1308 0.7611
0.1295 0.7596
0.1284 0.7579
0.1274 0.7562
0.1266 0.7544
0.1259 0.7526
0.1252 0.7508
0.1249 0.7488
0.1249 0.7467
0.1248 0.7446
0.1250 0.7425
0.1253 0.7403
0.1258 0.7381
0.1262 0.7360
0.1266 0.7338
0.1270 0.7317
0.1274 0.7296
0.1279 0.7275
0.1283 0.7255
0.1287 0.7234
0.1291 0.7214
0.1295 0.7194
0.1299 0.7174
0.1303 0.7154
0.1307 0.7135
0.1310 0.7115
0.1314 0.7096
0.1318 0.7077
0.1322 0.7058
0.1326 0.7039
0.1330 0.7020
0.1334 0.7001
0.1338 0.6983
0.1341 0.6964
0.1345 0.6946
0.1349 0.6928
0.1353 0.6910
0.1357 0.6892
0.1361 0.6874
0.1364 0.6856
0.1368 0.6839
0.1372 0.6821
0.1376 0.6804
0.1379 0.6786
0.1383 0.6769
0.1386 0.6752
0.1390 0.6735
0.1394 0.6717
0.1397 0.6700
0.1401 0.6684
0.1405 0.6667
0.1408 0.6650
0.1411 0.6633
0.1415 0.6616
0.1419 0.6600
0.1422 0.6583
0.1426 0.6567
0.1429 0.6550
0.1433 0.6534
0.1436 0.6517
0.1440 0.6501
0.1443 0.6485
0.1447 0.6468
0.1450 0.6452
0.1453 0.6436
0.1457 0.6420
0.1461 0.6403
0.1464 0.6387
0.1467 0.6371
0.1471 0.6355
0.1474 0.6339
0.1478 0.6323
0.1481 0.6307
0.1484 0.6290
0.1488 0.6274
0.1491 0.6258
0.1495 0.6242
0.1498 0.6226
0.1502 0.6210
0.1505 0.6194
0.1508 0.6178
0.1512 0.6161
0.1515 0.6145
0.1519 0.6129
0.1522 0.6113
0.1525 0.6097
0.1529 0.6080
0.1533 0.6064
0.1536 0.6048
0.1539 0.6031
0.1543 0.6015
0.1547 0.5999
0.1550 0.5982
0.1554 0.5966
0.1557 0.5949
0.1561 0.5933
0.1565 0.5916
0.1568 0.5899
0.1572 0.5883
0.1576 0.5866
0.1579 0.5849
0.1583 0.5832
0.1587 0.5815
0.1591 0.5798
0.1594 0.5781
0.1598 0.5763
0.1602 0.5746
0.1606 0.5729
0.1610 0.5711
0.1613 0.5694
0.1617 0.5676
0.1621 0.5658
0.1625 0.5640
0.1629 0.5622
0.1633 0.5604
0.1637 0.5586
0.1641 0.5568
0.1645 0.5549
0.1649 0.5531
0.1653 0.5512
0.1657 0.5493
0.1661 0.5474
0.1666 0.5455
0.1670 0.5436
0.1674 0.5416
0.1678 0.5397
0.1683 0.5377
0.1687 0.5357
0.1691 0.5337
0.1696 0.5317
0.1700 0.5296
0.1705 0.5276
0.1709 0.5255
0.1714 0.5234
0.1719 0.5213
0.1723 0.5191
0.1728 0.5170
0.1733 0.5148
0.1738 0.5126
0.1743 0.5103
0.1747 0.5081
0.1752 0.5058
0.1758 0.5035
0.1763 0.5011
0.1768 0.4988
0.1773 0.4964
0.1778 0.4940
0.1784 0.4915
0.1789 0.4890
0.1795 0.4865
0.1800 0.4840
0.1806 0.4814
0.1812 0.4788
0.1818 0.4762
0.1824 0.4735
0.1830 0.4708
0.1836 0.4680
0.1843 0.4652
0.1849 0.4624
0.1855 0.4595
0.1862 0.4566
0.1869 0.4536
0.1876 0.4506
0.1883 0.4475
0.1890 0.4444
0.1898 0.4413
0.1905 0.4381
0.1913 0.4348
0.1920 0.4315
0.1928 0.4281
0.1936 0.4247
0.1945 0.4212
0.1953 0.4177
0.1962 0.4141
0.1971 0.4105
0.1980 0.4068
0.1990 0.4031
0.2003 0.3998
0.2024 0.3982
0.2045 0.3967
0.2067 0.3951
0.2089 0.3936
0.2111 0.3920
0.2132 0.3905
0.2154 0.3889
0.2176 0.3873
0.2198 0.3858
0.2221 0.3842
0.2243 0.3826
0.2265 0.3810
0.2288 0.3794
0.2311 0.3778
0.2333 0.3763
0.2356 0.3747
0.2379 0.3731
0.2403 0.3715
0.2426 0.3700
0.2450 0.3684
0.2473 0.3668
0.2497 0.3652
0.2521 0.3636
0.2545 0.3620
0.2570 0.3604
0.2594 0.3587
0.2619 0.3571
0.2643 0.3554
0.2668 0.3538
0.2693 0.3521
0.2719 0.3504
0.2744 0.3487
0.2770 0.3470
0.2796 0.3453
0.2822 0.3436
0.2848 0.3419
0.2874 0.3402
0.2901 0.3384
0.2928 0.3367
0.2955 0.3350
0.2983 0.3333
0.3011 0.3315
0.3039 0.3297
0.3067 0.3280
0.3095 0.3263
0.3124 0.3245
0.3153 0.3227
0.3182 0.3211
0.3212 0.3195
0.3242 0.3179
0.3272 0.3163
0.3303 0.3147
0.3333 0.3132
0.3364 0.3116
0.3396 0.3100
0.3427 0.3084
0.3459 0.3068
0.3491 0.3052
0.3524 0.3037
0.3556 0.3021
0.3589 0.3005
0.3623 0.2989
0.3656 0.2974
0.3690 0.2958
0.3725 0.2943
0.3759 0.2928
0.3794 0.2915
0.3829 0.2902
0.3864 0.2890
0.3900 0.2878
0.3935 0.2866
0.3971 0.2854
0.4008 0.2842
0.4044 0.2831
0.4081 0.2819
0.4118 0.2808
0.4155 0.2800
0.4191 0.2796
0.4228 0.2793
0.4263 0.2793
0.4299 0.2795
0.4333 0.2801
0.4367 0.2809
0.4400 0.2822
0.4431 0.2839
0.4462 0.2857
0.4492 0.2876
0.4522 0.2896
0.4552 0.2915
0.4582 0.2935
0.4611 0.2955
0.4640 0.2976
0.4669 0.2998
0.4696 0.3021
0.4723 0.3045
0.4750 0.3070
0.4776 0.3096
0.4801 0.3123
0.4826 0.3151
0.4850 0.3179
0.4873 0.3208
0.4896 0.3237
0.4919 0.3267
0.4940 0.3297
0.4962 0.3328
0.4983 0.3359
0.5002 0.3391
0.5019 0.3429
0.5034 0.3468
0.5049 0.3506
0.5064 0.3544
0.5079 0.3581
0.5093 0.3619
0.5107 0.3656
0.5121 0.3692
0.5134 0.3727
0.5148 0.3763
0.5161 0.3798
0.5174 0.3832
0.5187 0.3866
0.5200 0.3900
0.5212 0.3933
0.5224 0.3966
0.5236 0.3999
0.5248 0.4031
0.5260 0.4063
0.5271 0.4095
0.5283 0.4126
0.5294 0.4157
0.5305 0.4187
0.5317 0.4217
0.5328 0.4247
0.5338 0.4277
0.5349 0.4306
0.5360 0.4336
0.5370 0.4364
0.5381 0.4393
0.5391 0.4421
0.5402 0.4449
0.5412 0.4477
0.5422 0.4504
0.5432 0.4531
0.5442 0.4558
0.3333 0.6667

# 3-flavor scenario with initial condition (1:2:0)_S
# f_e f_mu
0.3333 0.6667
0.1667 0.6667
0.1671 0.6652
0.1675 0.6638
0.1679 0.6623
0.1683 0.6609
0.1687 0.6595
0.1691 0.6581
0.1695 0.6566
0.1699 0.6552
0.1703 0.6538
0.1708 0.6524
0.1712 0.6511
0.1716 0.6497
0.1720 0.6483
0.1724 0.6469
0.1728 0.6455
0.1732 0.6442
0.1736 0.6428
0.1740 0.6414
0.1744 0.6401
0.1748 0.6387
0.1752 0.6374
0.1756 0.6360
0.1760 0.6347
0.1764 0.6333
0.1768 0.6320
0.1772 0.6306
0.1776 0.6293
0.1781 0.6280
0.1785 0.6266
0.1789 0.6253
0.1793 0.6239
0.1797 0.6226
0.1801 0.6213
0.1805 0.6199
0.1809 0.6186
0.1813 0.6173
0.1817 0.6159
0.1821 0.6146
0.1826 0.6133
0.1830 0.6119
0.1834 0.6106
0.1838 0.6093
0.1842 0.6079
0.1847 0.6066
0.1851 0.6053
0.1855 0.6039
0.1859 0.6026
0.1864 0.6012
0.1868 0.5999
0.1872 0.5985
0.1876 0.5972
0.1881 0.5958
0.1885 0.5945
0.1890 0.5931
0.1894 0.5917
0.1898 0.5904
0.1903 0.5890
0.1907 0.5876
0.1912 0.5862
0.1916 0.5849
0.1921 0.5835
0.1925 0.5821
0.1930 0.5807
0.1935 0.5793
0.1939 0.5779
0.1944 0.5765
0.1949 0.5750
0.1954 0.5736
0.1959 0.5722
0.1963 0.5707
0.1968 0.5693
0.1973 0.5678
0.1978 0.5664
0.1983 0.5649
0.1988 0.5634
0.1993 0.5620
0.1998 0.5605
0.2004 0.5590
0.2009 0.5575
0.2014 0.5560
0.2019 0.5544
0.2025 0.5529
0.2030 0.5514
0.2036 0.5498
0.2041 0.5482
0.2047 0.5467
0.2052 0.5451
0.2058 0.5435
0.2064 0.5419
0.2069 0.5403
0.2075 0.5387
0.2081 0.5370
0.2087 0.5354
0.2093 0.5337
0.2099 0.5320
0.2106 0.5303
0.2112 0.5286
0.2118 0.5269
0.2125 0.5252
0.2131 0.5234
0.2138 0.5217
0.2145 0.5199
0.2152 0.5181
0.2158 0.5163
0.2165 0.5145
0.2173 0.5126
0.2180 0.5108
0.2187 0.5089
0.2194 0.5070
0.2202 0.5051
0.2210 0.5032
0.2217 0.5012
0.2225 0.4992
0.2233 0.4973
0.2241 0.4953
0.2250 0.4932
0.2258 0.4912
0.2266 0.4891
0.2275 0.4870
0.2284 0.4849
0.2293 0.4828
0.2302 0.4806
0.2311 0.4784
0.2321 0.4762
0.2330 0.4740
0.2340 0.4718
0.2350 0.4695
0.2360 0.4672
0.2371 0.4649
0.2381 0.4625
0.2392 0.4601
0.2403 0.4577
0.2414 0.4553
0.2426 0.4528
0.2437 0.4504
0.2449 0.4479
0.2461 0.4453
0.2474 0.4428
0.2487 0.4402
0.2500 0.4376
0.2513 0.4349
0.2526 0.4322
0.2540 0.4295
0.2554 0.4267
0.2568 0.4239
0.2582 0.4210
0.2597 0.4181
0.2612 0.4151
0.2627 0.4120
0.2643 0.4089
0.2658 0.4057
0.2675 0.4025
0.2691 0.3992
0.2708 0.3958
0.2725 0.3923
0.2743 0.3888
0.2761 0.3852
0.2779 0.3815
0.2798 0.3778
0.2817 0.3741
0.2838 0.3706
0.2860 0.3676
0.2882 0.3648
0.2906 0.3623
0.2929 0.3599
0.2954 0.3576
0.2979 0.3555
0.3004 0.3534
0.3030 0.3515
0.3056 0.3496
0.3082 0.3478
0.3109 0.3460
0.3136 0.3443
0.3163 0.3426
0.3191 0.3410
0.3219 0.3394
0.3247 0.3378
0.3276 0.3363
0.3304 0.3348
0.3333 0.3333
0.3363 0.3319
0.3392 0.3305
0.3422 0.3291
0.3452 0.3278
0.3482 0.3265
0.3512 0.3253
0.3543 0.3241
0.3574 0.3230
0.3605 0.3220
0.3636 0.3211
0.3667 0.3204
0.3698 0.3199
0.3729 0.3195
0.3760 0.3195
0.3790 0.3198
0.3820 0.3206
0.3848 0.3223
0.3875 0.3250
0.3901 0.3276
0.3927 0.3302
0.3952 0.3327
0.3978 0.3353
0.4003 0.3378
0.4027 0.3402
0.4052 0.3427
0.4076 0.3451
0.4100 0.3475
0.4123 0.3498
0.4147 0.3522
0.4170 0.3545
0.4193 0.3568
0.4215 0.3592
0.4237 0.3616
0.4258 0.3641
0.4279 0.3666
0.4300 0.3691
0.4320 0.3717
0.4340 0.3742
0.4360 0.3768
0.4379 0.3794
0.4398 0.3820
0.4416 0.3847
0.4434 0.3873
0.4451 0.3899
0.4469 0.3926
0.4486 0.3952
0.4502 0.3978
0.4518 0.4005
0.4534 0.4031
0.4550 0.4057
0.4565 0.4084
0.4581 0.4110
0.4595 0.4136
0.4610 0.4161
0.4624 0.4187
0.4638 0.4213
0.4652 0.4238
0.4665 0.4264
0.4678 0.4289
0.4691 0.4314
0.4704 0.4339
0.4717 0.4364
0.4729 0.4389
0.4741 0.4413
0.4753 0.4438
0.4765 0.4462
0.4777 0.4486
0.4788 0.4510
0.4799 0.4534
0.4810 0.4558
0.4821 0.4581
0.4832 0.4604
0.4842 0.4628
0.4852 0.4651
0.4863 0.4674
0.4873 0.4696
0.4883 0.4719
0.4892 0.4741
0.4902 0.4764
0.4912 0.4786
0.4921 0.4808
0.4930 0.4830
0.4939 0.4851
0.4948 0.4873
0.4957 0.4895
0.4966 0.4916
0.4975 0.4937
0.4983 0.4958
0.4992 0.4979
0.5000 0.5000
0.3333 0.6667

# 3+1 scenario with initial condition (1:0:0:0)_S
# f'_e f'_mu
1.0000 0.0000
0.4734 0.5266
0.4674 0.5234
0.4614 0.5202
0.4553 0.5169
0.4492 0.5136
0.4431 0.5103
0.4370 0.5069
0.4312 0.5032
0.4256 0.4994
0.4199 0.4954
0.4144 0.4914
0.4088 0.4873
0.4034 0.4831
0.3980 0.4789
0.3927 0.4745
0.3876 0.4699
0.3825 0.4653
0.3776 0.4605
0.3728 0.4557
0.3682 0.4507
0.3637 0.4455
0.3594 0.4403
0.3551 0.4350
0.3508 0.4297
0.3464 0.4244
0.3421 0.4191
0.3379 0.4137
0.3340 0.4082
0.3304 0.4024
0.3271 0.3964
0.3243 0.3901
0.3219 0.3837
0.3199 0.3770
0.3184 0.3701
0.3174 0.3630
0.3167 0.3557
0.3166 0.3482
0.3165 0.3408
0.3166 0.3333
0.3169 0.3258
0.3175 0.3182
0.3185 0.3106
0.3200 0.3028
0.3218 0.2949
0.3238 0.2870
0.3263 0.2791
0.3289 0.2711
0.3319 0.2632
0.3350 0.2553
0.3382 0.2474
0.3417 0.2396
0.3452 0.2319
0.3486 0.2243
0.3519 0.2168
0.3552 0.2095
0.3585 0.2023
0.3617 0.1952
0.3648 0.1882
0.3679 0.1813
0.3713 0.1744
0.3746 0.1676
0.3780 0.1608
0.3814 0.1542
0.3847 0.1477
0.3880 0.1413
0.3914 0.1349
0.3948 0.1286
0.3983 0.1224
0.4018 0.1163
0.4052 0.1102
0.4085 0.1043
0.4119 0.0984
0.4152 0.0926
0.4184 0.0869
0.4216 0.0813
0.4249 0.0757
0.4282 0.0702
0.4315 0.0648
0.4347 0.0594
0.4379 0.0541
0.4411 0.0489
0.4444 0.0437
0.4476 0.0386
0.4508 0.0336
0.4540 0.0286
0.4573 0.0237
0.4605 0.0188
0.4637 0.0140
0.4669 0.0093
0.4701 0.0046
0.4734 0.0000
1.0000 0.0000

# 3-flavor scenario with initial condition (1:0:0)_S
# f_e f_mu
1.0000 0.0000
0.5000 0.5000
0.4942 0.4971
0.4884 0.4941
0.4826 0.4910
0.4767 0.4879
0.4710 0.4848
0.4652 0.4816
0.4594 0.4783
0.4536 0.4749
0.4479 0.4715
0.4422 0.4680
0.4365 0.4645
0.4309 0.4609
0.4253 0.4571
0.4197 0.4533
0.4142 0.4495
0.4088 0.4455
0.4034 0.4414
0.3981 0.4373
0.3929 0.4330
0.3878 0.4286
0.3828 0.4242
0.3780 0.4196
0.3732 0.4149
0.3686 0.4100
0.3642 0.4051
0.3600 0.3999
0.3559 0.3947
0.3521 0.3893
0.3486 0.3837
0.3453 0.3780
0.3423 0.3721
0.3397 0.3660
0.3375 0.3597
0.3357 0.3532
0.3344 0.3465
0.3336 0.3396
0.3333 0.3324
0.3337 0.3250
0.3346 0.3174
0.3360 0.3096
0.3377 0.3018
0.3398 0.2939
0.3422 0.2860
0.3448 0.2781
0.3476 0.2702
0.3506 0.2624
0.3538 0.2546
0.3570 0.2468
0.3604 0.2391
0.3638 0.2316
0.3673 0.2240
0.3709 0.2166
0.3745 0.2093
0.3782 0.2020
0.3818 0.1949
0.3855 0.1879
0.3892 0.1809
0.3929 0.1741
0.3966 0.1673
0.4003 0.1607
0.4040 0.1541
0.4077 0.1477
0.4113 0.1413
0.4149 0.1351
0.4186 0.1289
0.4222 0.1228
0.4257 0.1168
0.4293 0.1109
0.4328 0.1051
0.4363 0.0994
0.4397 0.0938
0.4431 0.0882
0.4466 0.0827
0.4499 0.0773
0.4533 0.0720
0.4566 0.0667
0.4599 0.0615
0.4631 0.0564
0.4664 0.0514
0.4695 0.0464
0.4727 0.0415
0.4759 0.0366
0.4790 0.0319
0.4821 0.0271
0.4851 0.0225
0.4881 0.0179
0.4912 0.0133
0.4941 0.0088
0.4971 0.0044
0.5000 0.0000
1.0000 0.0000

==> anc/sterile_at_source_boundaries.dat <==
# 3+1 scenario with initial condition ((1-x)/3:(2-2x)/3:0:x)_S with x = 0.1
# f'_e f'_mu
0.2500 0.7500
0.2491 0.7495
0.2480 0.7491
0.2466 0.7490
0.2457 0.7484
0.2444 0.7482
0.2432 0.7478
0.2422 0.7473
0.2407 0.7472
0.2397 0.7467
0.2384 0.7463
0.2371 0.7460
0.2361 0.7454
0.2345 0.7453
0.2334 0.7447
0.2320 0.7444
0.2308 0.7439
0.2295 0.7435
0.2282 0.7431
0.2268 0.7426
0.2255 0.7422
0.2241 0.7417
0.2227 0.7413
0.2214 0.7408
0.2199 0.7403
0.2185 0.7399
0.2172 0.7393
0.2154 0.7389
0.2144 0.7382
0.2126 0.7378
0.2113 0.7371
0.2097 0.7366
0.2079 0.7362
0.2069 0.7353
0.2051 0.7349
0.2033 0.7344
0.2021 0.7335
0.2004 0.7330
0.1986 0.7324
0.1969 0.7317
0.1957 0.7309
0.1940 0.7302
0.1922 0.7295
0.1904 0.7288
0.1887 0.7281
0.1870 0.7273
0.1855 0.7264
0.1839 0.7255
0.1822 0.7247
0.1805 0.7238
0.1788 0.7229
0.1770 0.7220
0.1752 0.7211
0.1737 0.7201
0.1721 0.7190
0.1706 0.7180
0.1689 0.7169
0.1672 0.7159
0.1659 0.7147
0.1645 0.7135
0.1629 0.7123
0.1618 0.7110
0.1603 0.7098
0.1593 0.7085
0.1578 0.7072
0.1565 0.7059
0.1555 0.7045
0.1543 0.7031
0.1536 0.7016
0.1532 0.7001
0.1530 0.6985
0.1531 0.6968
0.1532 0.6952
0.1536 0.6935
0.1539 0.6919
0.1543 0.6902
0.1547 0.6886
0.1551 0.6870
0.1555 0.6854
0.1559 0.6837
0.1563 0.6822
0.1567 0.6806
0.1571 0.6790
0.1575 0.6774
0.1578 0.6759
0.1582 0.6743
0.1586 0.6728
0.1590 0.6712
0.1594 0.6697
0.1597 0.6682
0.1601 0.6667
0.1605 0.6652
0.1608 0.6637
0.1612 0.6622
0.1616 0.6607
0.1619 0.6592
0.1623 0.6577
0.1627 0.6562
0.1630 0.6548
0.1634 0.6533
0.1637 0.6518
0.1641 0.6504
0.1645 0.6489
0.1648 0.6475
0.1652 0.6460
0.1655 0.6446
0.1659 0.6431
0.1662 0.6417
0.1666 0.6403
0.1669 0.6388
0.1673 0.6374
0.1677 0.6360
0.1680 0.6345
0.1684 0.6331
0.1687 0.6317
0.1691 0.6303
0.1694 0.6288
0.1698 0.6274
0.1702 0.6260
0.1705 0.6246
0.1709 0.6231
0.1712 0.6217
0.1716 0.6203
0.1719 0.6189
0.1723 0.6174
0.1727 0.6160
0.1730 0.6146
0.1734 0.6131
0.1737 0.6117
0.1741 0.6103
0.1744 0.6088
0.1748 0.6074
0.1752 0.6060
0.1755 0.6045
0.1759 0.6031
0.1763 0.6016
0.1766 0.6001
0.1770 0.5987
0.1774 0.5972
0.1777 0.5958
0.1781 0.5943
0.1785 0.5928
0.1788 0.5913
0.1792 0.5898
0.1796 0.5883
0.1800 0.5868
0.1804 0.5853
0.1808 0.5838
0.1812 0.5823
0.1816 0.5808
0.1820 0.5793
0.1824 0.5777
0.1828 0.5762
0.1832 0.5747
0.1836 0.5731
0.1840 0.5716
0.1845 0.5700
0.1849 0.5684
0.1853 0.5668
0.1857 0.5652
0.1861 0.5636
0.1866 0.5620
0.1870 0.5604
0.1875 0.5587
0.1879 0.5571
0.1883 0.5554
0.1888 0.5537
0.1892 0.5520
0.1897 0.5503
0.1902 0.5486
0.1906 0.5469
0.1911 0.5452
0.1916 0.5434
0.1921 0.5417
0.1926 0.5399
0.1931 0.5381
0.1936 0.5363
0.1941 0.5345
0.1946 0.5327
0.1951 0.5308
0.1956 0.5289
0.1961 0.5270
0.1967 0.5251
0.1972 0.5232
0.1977 0.5213
0.1983 0.5193
0.1988 0.5173
0.1994 0.5153
0.2000 0.5132
0.2005 0.5112
0.2011 0.5091
0.2017 0.5070
0.2023 0.5048
0.2029 0.5027
0.2035 0.5005
0.2041 0.4983
0.2048 0.4960
0.2054 0.4938
0.2061 0.4915
0.2068 0.4892
0.2075 0.4869
0.2082 0.4846
0.2089 0.4822
0.2096 0.4798
0.2104 0.4773
0.2111 0.4749
0.2119 0.4723
0.2127 0.4698
0.2135 0.4672
0.2143 0.4645
0.2151 0.4618
0.2159 0.4591
0.2167 0.4563
0.2176 0.4535
0.2185 0.4507
0.2194 0.4478
0.2203 0.4448
0.2212 0.4418
0.2222 0.4387
0.2232 0.4357
0.2242 0.4325
0.2252 0.4294
0.2262 0.4262
0.2273 0.4229
0.2285 0.4196
0.2296 0.4163
0.2308 0.4130
0.2321 0.4096
0.2333 0.4062
0.2347 0.4028
0.2360 0.3993
0.2375 0.3959
0.2389 0.3925
0.2405 0.3893
0.2422 0.3861
0.2439 0.3830
0.2458 0.3802
0.2477 0.3777
0.2498 0.3753
0.2521 0.3736
0.2544 0.3720
0.2567 0.3705
0.2591 0.3689
0.2615 0.3673
0.2639 0.3658
0.2663 0.3642
0.2687 0.3627
0.2712 0.3611
0.2736 0.3596
0.2761 0.3580
0.2786 0.3564
0.2811 0.3548
0.2837 0.3532
0.2862 0.3516
0.2888 0.3499
0.2914 0.3483
0.2940 0.3466
0.2967 0.3450
0.2993 0.3433
0.3020 0.3416
0.3048 0.3400
0.3075 0.3383
0.3102 0.3365
0.3130 0.3348
0.3159 0.3331
0.3187 0.3314
0.3216 0.3298
0.3245 0.3282
0.3274 0.3266
0.3304 0.3251
0.3333 0.3236
0.3363 0.3220
0.3394 0.3205
0.3424 0.3190
0.3455 0.3175
0.3486 0.3161
0.3518 0.3146
0.3550 0.3131
0.3582 0.3116
0.3614 0.3102
0.3646 0.3089
0.3679 0.3076
0.3712 0.3063
0.3745 0.3050
0.3779 0.3038
0.3813 0.3027
0.3846 0.3017
0.3880 0.3009
0.3914 0.3002
0.3948 0.2996
0.3981 0.2991
0.4015 0.2989
0.4048 0.2989
0.4081 0.2992
0.4113 0.2998
0.4145 0.3007
0.4176 0.3016
0.4207 0.3026
0.4238 0.3037
0.4269 0.3048
0.4300 0.3059
0.4330 0.3073
0.4360 0.3087
0.4389 0.3103
0.4417 0.3121
0.4445 0.3140
0.4473 0.3160
0.4500 0.3181
0.4526 0.3203
0.4551 0.3227
0.4577 0.3251
0.4601 0.3276
0.4625 0.3302
0.4648 0.3329
0.4671 0.3357
0.4693 0.3385
0.4714 0.3413
0.4736 0.3442
0.4756 0.3471
0.4776 0.3501
0.4796 0.3531
0.4815 0.3561
0.4833 0.3591
0.4852 0.3621
0.4870 0.3652
0.4887 0.3682
0.4904 0.3713
0.4921 0.3743
0.4936 0.3776
0.4949 0.3811
0.4962 0.3847
0.4974 0.3881
0.4986 0.3916
0.4999 0.3949
0.5011 0.3983
0.5022 0.4015
0.5034 0.4048
0.5046 0.4080
0.5057 0.4111
0.5068 0.4143
0.5079 0.4173
0.5090 0.4204
0.5101 0.4234
0.5112 0.4263
0.5122 0.4293
0.5133 0.4322
0.5143 0.4350
0.5153 0.4379
0.5163 0.4407
0.5173 0.4434
0.5183 0.4462
0.5193 0.4489
0.5203 0.4516
0.5212 0.4543
0.5222 0.4569
0.5231 0.4595
0.5241 0.4621
0.5250 0.4647
0.5259 0.4673
0.5268 0.4698
0.5277 0.4723
0.2500 0.7500

# 3+1 scenario with initial condition ((1-x)/3:(2-2x)/3:0:x)_S with x = 0.2
# f'_e f'_mu
0.3046 0.6954
0.3041 0.6954
0.3036 0.6954
0.3031 0.6954
0.3027 0.6953
0.3022 0.6952
0.3018 0.6950
0.3014 0.6949
0.3010 0.6948
0.3005 0.6947
0.3001 0.6946
0.2996 0.6945
0.2990 0.6945
0.2985 0.6944
0.2980 0.6943
0.2975 0.6941
0.2970 0.6940
0.2966 0.6939
0.2961 0.6937
0.2956 0.6936
0.2949 0.6936
0.2943 0.6935
0.2937 0.6934
0.2932 0.6932
0.2927 0.6931
0.2921 0.6929
0.2915 0.6928
0.2909 0.6927
0.2901 0.6926
0.2895 0.6925
0.2889 0.6923
0.2883 0.6922
0.2877 0.6920
0.2870 0.6918
0.2861 0.6918
0.2854 0.6916
0.2847 0.6914
0.2840 0.6913
0.2833 0.6911
0.2825 0.6909
0.2815 0.6908
0.2807 0.6906
0.2800 0.6904
0.2792 0.6902
0.2783 0.6900
0.2772 0.6899
0.2763 0.6897
0.2755 0.6895
0.2746 0.6892
0.2734 0.6891
0.2723 0.6889
0.2714 0.6886
0.2704 0.6883
0.2690 0.6882
0.2679 0.6879
0.2668 0.6876
0.2657 0.6873
0.2641 0.6872
0.2630 0.6868
0.2618 0.6865
0.2600 0.6863
0.2588 0.6860
0.2574 0.6856
0.2555 0.6853
0.2541 0.6850
0.2522 0.6847
0.2506 0.6843
0.2490 0.6838
0.2468 0.6835
0.2451 0.6830
0.2428 0.6826
0.2409 0.6821
0.2384 0.6817
0.2362 0.6812
0.2337 0.6807
0.2308 0.6802
0.2286 0.6795
0.2255 0.6790
0.2223 0.6783
0.2189 0.6777
0.2162 0.6769
0.2125 0.6762
0.2087 0.6754
0.2046 0.6745
0.2004 0.6736
0.1959 0.6727
0.1904 0.6717
0.1854 0.6705
0.1802 0.6693
0.1736 0.6681
0.1667 0.6667
0.1670 0.6652
0.1673 0.6638
0.1676 0.6623
0.1678 0.6609
0.1682 0.6595
0.1684 0.6580
0.1688 0.6566
0.1690 0.6552
0.1693 0.6538
0.1697 0.6523
0.1700 0.6509
0.1702 0.6495
0.1705 0.6481
0.1709 0.6467
0.1712 0.6453
0.1715 0.6439
0.1718 0.6425
0.1721 0.6411
0.1724 0.6397
0.1727 0.6383
0.1730 0.6370
0.1733 0.6356
0.1737 0.6342
0.1740 0.6328
0.1743 0.6314
0.1746 0.6300
0.1749 0.6286
0.1752 0.6272
0.1755 0.6259
0.1759 0.6245
0.1762 0.6231
0.1765 0.6217
0.1768 0.6203
0.1771 0.6189
0.1774 0.6175
0.1777 0.6161
0.1781 0.6147
0.1784 0.6133
0.1787 0.6119
0.1790 0.6105
0.1793 0.6091
0.1797 0.6077
0.1800 0.6063
0.1803 0.6048
0.1807 0.6034
0.1810 0.6020
0.1814 0.6006
0.1817 0.5992
0.1821 0.5977
0.1824 0.5963
0.1828 0.5949
0.1831 0.5934
0.1835 0.5920
0.1839 0.5905
0.1842 0.5890
0.1846 0.5876
0.1849 0.5861
0.1853 0.5846
0.1857 0.5831
0.1860 0.5816
0.1864 0.5801
0.1868 0.5786
0.1872 0.5771
0.1875 0.5756
0.1879 0.5740
0.1883 0.5725
0.1887 0.5709
0.1891 0.5694
0.1895 0.5678
0.1900 0.5663
0.1904 0.5647
0.1908 0.5631
0.1912 0.5615
0.1917 0.5599
0.1921 0.5583
0.1925 0.5567
0.1930 0.5550
0.1934 0.5534
0.1939 0.5517
0.1943 0.5500
0.1948 0.5483
0.1952 0.5466
0.1957 0.5449
0.1962 0.5432
0.1967 0.5414
0.1972 0.5397
0.1977 0.5379
0.1981 0.5361
0.1986 0.5343
0.1992 0.5325
0.1997 0.5307
0.2003 0.5289
0.2008 0.5270
0.2014 0.5252
0.2020 0.5233
0.2025 0.5214
0.2031 0.5195
0.2037 0.5175
0.2043 0.5156
0.2049 0.5136
0.2055 0.5116
0.2062 0.5096
0.2068 0.5076
0.2075 0.5056
0.2082 0.5035
0.2088 0.5015
0.2095 0.4994
0.2102 0.4972
0.2109 0.4951
0.2117 0.4929
0.2124 0.4907
0.2131 0.4885
0.2139 0.4862
0.2147 0.4839
0.2155 0.4816
0.2163 0.4793
0.2171 0.4770
0.2180 0.4746
0.2188 0.4723
0.2197 0.4699
0.2206 0.4674
0.2215 0.4650
0.2225 0.4625
0.2235 0.4600
0.2245 0.4575
0.2255 0.4550
0.2265 0.4525
0.2276 0.4499
0.2287 0.4473
0.2298 0.4446
0.2309 0.4420
0.2321 0.4393
0.2333 0.4366
0.2345 0.4339
0.2358 0.4313
0.2371 0.4285
0.2385 0.4259
0.2398 0.4231
0.2412 0.4204
0.2427 0.4176
0.2442 0.4149
0.2457 0.4121
0.2473 0.4094
0.2489 0.4067
0.2505 0.4040
0.2522 0.4013
0.2539 0.3986
0.2557 0.3959
0.2575 0.3933
0.2594 0.3907
0.2613 0.3881
0.2632 0.3855
0.2652 0.3830
0.2673 0.3806
0.2694 0.3782
0.2715 0.3758
0.2737 0.3735
0.2759 0.3712
0.2782 0.3690
0.2805 0.3668
0.2828 0.3646
0.2851 0.3624
0.2875 0.3603
0.2900 0.3582
0.2925 0.3563
0.2950 0.3543
0.2975 0.3524
0.3001 0.3506
0.3027 0.3488
0.3054 0.3472
0.3081 0.3456
0.3108 0.3440
0.3135 0.3425
0.3163 0.3409
0.3190 0.3393
0.3218 0.3378
0.3247 0.3362
0.3275 0.3346
0.3304 0.3331
0.3333 0.3316
0.3363 0.3302
0.3392 0.3287
0.3422 0.3273
0.3452 0.3259
0.3483 0.3246
0.3513 0.3233
0.3544 0.3220
0.3575 0.3208
0.3606 0.3197
0.3638 0.3186
0.3669 0.3177
0.3701 0.3168
0.3733 0.3161
0.3765 0.3155
0.3796 0.3149
0.3828 0.3145
0.3860 0.3142
0.3892 0.3139
0.3924 0.3138
0.3955 0.3139
0.3987 0.3141
0.4018 0.3144
0.4049 0.3150
0.4079 0.3156
0.4110 0.3165
0.4139 0.3175
0.4169 0.3187
0.4198 0.3200
0.4226 0.3215
0.4254 0.3232
0.4281 0.3250
0.4308 0.3269
0.4334 0.3290
0.4359 0.3312
0.4384 0.3335
0.4408 0.3360
0.4431 0.3385
0.4454 0.3411
0.4477 0.3438
0.4498 0.3466
0.4520 0.3494
0.4540 0.3522
0.4561 0.3551
0.4580 0.3581
0.4599 0.3610
0.4618 0.3640
0.4636 0.3670
0.4654 0.3700
0.4671 0.3731
0.4688 0.3761
0.4705 0.3791
0.4721 0.3822
0.4737 0.3852
0.4752 0.3882
0.4767 0.3912
0.4782 0.3942
0.4797 0.3971
0.4811 0.4001
0.4825 0.4031
0.4838 0.4060
0.4852 0.4089
0.4865 0.4118
0.4877 0.4147
0.4890 0.4175
0.4902 0.4204
0.4914 0.4232
0.4926 0.4260
0.4938 0.4288
0.4948 0.4317
0.4959 0.4345
0.4969 0.4374
0.4979 0.4402
0.4989 0.4430
0.4998 0.4457
0.5008 0.4484
0.5018 0.4511
0.5027 0.4537
0.5036 0.4564
0.5046 0.4590
0.5055 0.4615
0.5064 0.4641
0.5073 0.4666
0.5081 0.4691
0.5090 0.4716
0.5099 0.4740
0.5107 0.4764
0.5116 0.4788
0.5124 0.4812
0.5132 0.4836
0.5140 0.4860
0.3046 0.6954

# 3+1 scenario with initial condition ((1-x)/3:(2-2x)/3:0:x)_S with x = 0.3
# f'_e f'_mu
0.3333 0.6667
0.1670 0.6652
0.1673 0.6638
0.1676 0.6623
0.1679 0.6609
0.1682 0.6595
0.1686 0.6580
0.1689 0.6566
0.1692 0.6552
0.1695 0.6538
0.1698 0.6524
0.1701 0.6510
0.1704 0.6495
0.1707 0.6481
0.1711 0.6467
0.1714 0.6453
0.1717 0.6439
0.1720 0.6426
0.1723 0.6412
0.1726 0.6398
0.1729 0.6384
0.1732 0.6370
0.1736 0.6356
0.1739 0.6342
0.1742 0.6328
0.1745 0.6315
0.1749 0.6301
0.1752 0.6287
0.1756 0.6273
0.1759 0.6260
0.1762 0.6246
0.1766 0.6232
0.1769 0.6218
0.1773 0.6204
0.1776 0.6191
0.1780 0.6177
0.1783 0.6163
0.1787 0.6149
0.1790 0.6135
0.1794 0.6121
0.1797 0.6108
0.1801 0.6094
0.1804 0.6080
0.1808 0.6066
0.1811 0.6052
0.1815 0.6038
0.1818 0.6023
0.1822 0.6009
0.1825 0.5995
0.1829 0.5981
0.1832 0.5967
0.1836 0.5953
0.1840 0.5938
0.1843 0.5924
0.1847 0.5909
0.1851 0.5895
0.1854 0.5880
0.1858 0.5866
0.1862 0.5851
0.1866 0.5836
0.1869 0.5822
0.1873 0.5807
0.1877 0.5792
0.1881 0.5777
0.1885 0.5762
0.1889 0.5746
0.1893 0.5731
0.1896 0.5716
0.1901 0.5700
0.1905 0.5685
0.1909 0.5669
0.1913 0.5654
0.1918 0.5638
0.1922 0.5622
0.1927 0.5607
0.1931 0.5591
0.1935 0.5574
0.1940 0.5558
0.1945 0.5542
0.1949 0.5526
0.1954 0.5509
0.1959 0.5493
0.1964 0.5476
0.1969 0.5459
0.1973 0.5442
0.1978 0.5425
0.1983 0.5408
0.1988 0.5390
0.1994 0.5373
0.1999 0.5355
0.2004 0.5337
0.2009 0.5319
0.2015 0.5301
0.2020 0.5283
0.2026 0.5264
0.2031 0.5246
0.2037 0.5227
0.2043 0.5208
0.2049 0.5189
0.2055 0.5170
0.2061 0.5151
0.2067 0.5131
0.2074 0.5111
0.2080 0.5092
0.2087 0.5071
0.2094 0.5051
0.2100 0.5031
0.2107 0.5010
0.2114 0.4989
0.2121 0.4967
0.2128 0.4946
0.2136 0.4924
0.2143 0.4902
0.2151 0.4880
0.2158 0.4858
0.2167 0.4835
0.2175 0.4812
0.2183 0.4789
0.2191 0.4766
0.2200 0.4743
0.2209 0.4719
0.2218 0.4695
0.2227 0.4671
0.2236 0.4646
0.2246 0.4622
0.2256 0.4597
0.2266 0.4572
0.2277 0.4547
0.2287 0.4522
0.2298 0.4496
0.2309 0.4470
0.2320 0.4444
0.2332 0.4417
0.2344 0.4391
0.2356 0.4364
0.2369 0.4337
0.2381 0.4310
0.2395 0.4284
0.2408 0.4257
0.2422 0.4229
0.2436 0.4202
0.2451 0.4174
0.2466 0.4147
0.2481 0.4119
0.2497 0.4092
0.2513 0.4065
0.2529 0.4037
0.2546 0.4010
0.2564 0.3983
0.2582 0.3956
0.2600 0.3930
0.2619 0.3903
0.2638 0.3877
0.2657 0.3851
0.2677 0.3826
0.2698 0.3800
0.2719 0.3776
0.2740 0.3751
0.2762 0.3727
0.2784 0.3704
0.2807 0.3680
0.2830 0.3657
0.2853 0.3635
0.2877 0.3612
0.2901 0.3590
0.2925 0.3568
0.2950 0.3548
0.2976 0.3528
0.3001 0.3509
0.3027 0.3490
0.3054 0.3472
0.3081 0.3455
0.3108 0.3438
0.3135 0.3420
0.3162 0.3405
0.3190 0.3389
0.3218 0.3373
0.3247 0.3357
0.3275 0.3343
0.3304 0.3328
0.3333 0.3313
0.3363 0.3299
0.3392 0.3285
0.3422 0.3271
0.3452 0.3258
0.3483 0.3246
0.3513 0.3233
0.3544 0.3220
0.3575 0.3207
0.3607 0.3194
0.3638 0.3181
0.3670 0.3170
0.3702 0.3161
0.3734 0.3154
0.3765 0.3149
0.3797 0.3146
0.3828 0.3145
0.3860 0.3145
0.3891 0.3147
0.3922 0.3151
0.3952 0.3156
0.3982 0.3165
0.4012 0.3175
0.4041 0.3188
0.4069 0.3203
0.4097 0.3221
0.4124 0.3240
0.4151 0.3262
0.4177 0.3285
0.4202 0.3309
0.4226 0.3335
0.4250 0.3363
0.4273 0.3391
0.4295 0.3420
0.4317 0.3450
0.4338 0.3480
0.4359 0.3511
0.4379 0.3542
0.4398 0.3574
0.4417 0.3606
0.4436 0.3637
0.4454 0.3669
0.4472 0.3701
0.4489 0.3733
0.4506 0.3765
0.4522 0.3797
0.4538 0.3828
0.4554 0.3859
0.4569 0.3891
0.4584 0.3922
0.4599 0.3953
0.4613 0.3983
0.4628 0.4013
0.4641 0.4043
0.4655 0.4073
0.4668 0.4103
0.4681 0.4132
0.4694 0.4161
0.4706 0.4190
0.4719 0.4218
0.4731 0.4246
0.4743 0.4274
0.4754 0.4302
0.4766 0.4329
0.4777 0.4357
0.4788 0.4383
0.4799 0.4410
0.4810 0.4436
0.4820 0.4462
0.4831 0.4488
0.4841 0.4513
0.4851 0.4539
0.4861 0.4564
0.4871 0.4589
0.4881 0.4613
0.4890 0.4638
0.4899 0.4662
0.4909 0.4686
0.4918 0.4710
0.4927 0.4734
0.4936 0.4757
0.4944 0.4780
0.4953 0.4803
0.4962 0.4826
0.4970 0.4849
0.4978 0.4871
0.4987 0.4894
0.4995 0.4916
0.5003 0.4938
0.5011 0.4960
0.5018 0.4982
0.3333 0.6667

# 3+1 scenario with initial condition ((1-x)/3:(2-2x)/3:0:x)_S with x = 0.4
# f'_e f'_mu
0.3333 0.6667
0.1669 0.6652
0.1672 0.6638
0.1675 0.6623
0.1677 0.6609
0.1680 0.6594
0.1683 0.6580
0.1685 0.6566
0.1688 0.6552
0.1691 0.6537
0.1693 0.6523
0.1696 0.6509
0.1699 0.6495
0.1701 0.6481
0.1704 0.6467
0.1707 0.6453
0.1710 0.6438
0.1712 0.6424
0.1715 0.6410
0.1718 0.6396
0.1721 0.6382
0.1724 0.6368
0.1728 0.6355
0.1731 0.6341
0.1734 0.6327
0.1737 0.6313
0.1740 0.6299
0.1743 0.6285
0.1746 0.6271
0.1749 0.6257
0.1752 0.6243
0.1755 0.6229
0.1758 0.6215
0.1761 0.6201
0.1764 0.6187
0.1768 0.6173
0.1771 0.6159
0.1774 0.6145
0.1777 0.6131
0.1781 0.6117
0.1785 0.6103
0.1788 0.6089
0.1792 0.6075
0.1795 0.6061
0.1799 0.6047
0.1803 0.6033
0.1806 0.6018
0.1810 0.6004
0.1813 0.5990
0.1817 0.5976
0.1821 0.5961
0.1824 0.5947
0.1828 0.5933
0.1832 0.5918
0.1836 0.5903
0.1839 0.5889
0.1843 0.5874
0.1847 0.5860
0.1851 0.5845
0.1854 0.5830
0.1858 0.5815
0.1862 0.5800
0.1866 0.5785
0.1870 0.5770
0.1874 0.5755
0.1878 0.5739
0.1882 0.5724
0.1885 0.5708
0.1889 0.5693
0.1893 0.5677
0.1897 0.5661
0.1902 0.5645
0.1906 0.5629
0.1910 0.5613
0.1914 0.5597
0.1918 0.5581
0.1922 0.5564
0.1927 0.5548
0.1931 0.5531
0.1935 0.5514
0.1939 0.5497
0.1944 0.5480
0.1948 0.5463
0.1953 0.5445
0.1957 0.5428
0.1962 0.5410
0.1966 0.5392
0.1971 0.5374
0.1976 0.5356
0.1981 0.5338
0.1987 0.5320
0.1992 0.5302
0.1997 0.5283
0.2003 0.5265
0.2008 0.5246
0.2014 0.5227
0.2020 0.5208
0.2025 0.5188
0.2031 0.5169
0.2037 0.5149
0.2043 0.5129
0.2049 0.5108
0.2055 0.5088
0.2061 0.5067
0.2067 0.5046
0.2073 0.5024
0.2079 0.5003
0.2086 0.4981
0.2092 0.4958
0.2099 0.4936
0.2106 0.4913
0.2113 0.4891
0.2120 0.4868
0.2128 0.4845
0.2136 0.4822
0.2143 0.4799
0.2151 0.4775
0.2159 0.4751
0.2167 0.4726
0.2175 0.4701
0.2184 0.4676
0.2192 0.4650
0.2201 0.4624
0.2210 0.4597
0.2219 0.4571
0.2229 0.4545
0.2239 0.4518
0.2249 0.4491
0.2259 0.4464
0.2269 0.4436
0.2280 0.4407
0.2291 0.4380
0.2303 0.4352
0.2314 0.4323
0.2326 0.4294
0.2339 0.4265
0.2351 0.4235
0.2364 0.4205
0.2376 0.4174
0.2390 0.4142
0.2403 0.4110
0.2416 0.4077
0.2430 0.4044
0.2444 0.4010
0.2459 0.3975
0.2474 0.3940
0.2489 0.3905
0.2505 0.3870
0.2522 0.3836
0.2539 0.3803
0.2557 0.3770
0.2576 0.3739
0.2596 0.3709
0.2616 0.3681
0.2638 0.3653
0.2659 0.3627
0.2682 0.3603
0.2705 0.3579
0.2729 0.3556
0.2753 0.3535
0.2777 0.3514
0.2802 0.3494
0.2828 0.3476
0.2854 0.3458
0.2880 0.3442
0.2907 0.3425
0.2933 0.3408
0.2960 0.3391
0.2987 0.3374
0.3015 0.3356
0.3042 0.3339
0.3070 0.3323
0.3098 0.3308
0.3127 0.3292
0.3156 0.3277
0.3185 0.3262
0.3214 0.3247
0.3243 0.3232
0.3273 0.3217
0.3303 0.3202
0.3333 0.3187
0.3364 0.3173
0.3395 0.3158
0.3426 0.3144
0.3457 0.3130
0.3488 0.3117
0.3520 0.3105
0.3552 0.3094
0.3584 0.3084
0.3616 0.3073
0.3649 0.3062
0.3681 0.3051
0.3714 0.3040
0.3748 0.3029
0.3781 0.3018
0.3815 0.3007
0.3849 0.2996
0.3884 0.2985
0.3918 0.2973
0.3953 0.2962
0.3989 0.2950
0.4024 0.2938
0.4060 0.2926
0.4097 0.2914
0.4133 0.2903
0.4170 0.2892
0.4207 0.2880
0.4245 0.2869
0.4283 0.2858
0.4312 0.2882
0.4338 0.2918
0.4361 0.2960
0.4383 0.3004
0.4405 0.3050
0.4425 0.3097
0.4444 0.3143
0.4463 0.3188
0.4482 0.3234
0.4499 0.3280
0.4517 0.3325
0.4534 0.3369
0.4550 0.3412
0.4566 0.3455
0.4582 0.3498
0.4597 0.3539
0.4612 0.3580
0.4626 0.3621
0.4640 0.3661
0.4654 0.3700
0.4668 0.3739
0.4681 0.3777
0.4694 0.3813
0.4707 0.3850
0.4720 0.3886
0.4732 0.3921
0.4744 0.3957
0.4756 0.3991
0.4768 0.4025
0.4779 0.4058
0.4790 0.4092
0.4801 0.4124
0.4812 0.4156
0.4823 0.4188
0.4833 0.4219
0.4844 0.4250
0.4854 0.4280
0.4864 0.4310
0.4873 0.4340
0.4883 0.4369
0.4893 0.4398
0.4902 0.4426
0.4911 0.4454
0.4920 0.4482
0.4929 0.4510
0.4938 0.4537
0.4947 0.4564
0.4955 0.4590
0.4964 0.4617
0.4972 0.4643
0.4980 0.4669
0.4989 0.4694
0.4997 0.4719
0.5005 0.4744
0.5013 0.4769
0.5021 0.4793
0.5028 0.4817
0.5036 0.4841
0.5043 0.4865
0.5051 0.4888
0.5058 0.4912
0.5065 0.4935
0.3333 0.6667

# 3+1 scenario with initial condition ((1-x)/3:(2-2x)/3:0:x)_S with x = 0.5
# f'_e f'_mu
0.2859 0.7141
0.2850 0.7142
0.2841 0.7142
0.2832 0.7142
0.2823 0.7142
0.2814 0.7142
0.2805 0.7142
0.2796 0.7142
0.2786 0.7142
0.2777 0.7142
0.2767 0.7142
0.2757 0.7142
0.2746 0.7142
0.2736 0.7142
0.2725 0.7142
0.2714 0.7142
0.2702 0.7142
0.2691 0.7142
0.2679 0.7142
0.2667 0.7142
0.2654 0.7142
0.2642 0.7142
0.2628 0.7142
0.2615 0.7142
0.2601 0.7142
0.2587 0.7142
0.2572 0.7142
0.2557 0.7142
0.2542 0.7142
0.2526 0.7142
0.2510 0.7142
0.2493 0.7142
0.2476 0.7142
0.2458 0.7142
0.2439 0.7142
0.2420 0.7142
0.2400 0.7142
0.2380 0.7142
0.2359 0.7142
0.2337 0.7142
0.2314 0.7142
0.2290 0.7142
0.2265 0.7142
0.2240 0.7142
0.2213 0.7142
0.2186 0.7142
0.2157 0.7142
0.2126 0.7142
0.2095 0.7142
0.2062 0.7142
0.2027 0.7142
0.1991 0.7142
0.1953 0.7142
0.1912 0.7142
0.1870 0.7142
0.1825 0.7142
0.1778 0.7142
0.1728 0.7142
0.1675 0.7142
0.1619 0.7142
0.1559 0.7142
0.1495 0.7142
0.1430 0.7141
0.1433 0.7123
0.1437 0.7104
0.1441 0.7086
0.1446 0.7068
0.1450 0.7050
0.1454 0.7032
0.1458 0.7014
0.1461 0.6997
0.1465 0.6979
0.1469 0.6962
0.1473 0.6945
0.1477 0.6928
0.1481 0.6911
0.1485 0.6894
0.1488 0.6877
0.1492 0.6860
0.1496 0.6844
0.1500 0.6827
0.1503 0.6811
0.1507 0.6794
0.1511 0.6778
0.1514 0.6762
0.1518 0.6746
0.1521 0.6730
0.1525 0.6714
0.1529 0.6698
0.1532 0.6682
0.1536 0.6667
0.1539 0.6651
0.1543 0.6635
0.1546 0.6620
0.1550 0.6604
0.1553 0.6589
0.1557 0.6574
0.1560 0.6558
0.1563 0.6543
0.1567 0.6528
0.1570 0.6512
0.1574 0.6497
0.1577 0.6482
0.1580 0.6467
0.1584 0.6452
0.1587 0.6437
0.1591 0.6422
0.1594 0.6407
0.1598 0.6392
0.1601 0.6377
0.1605 0.6362
0.1608 0.6347
0.1611 0.6332
0.1615 0.6317
0.1618 0.6302
0.1622 0.6287
0.1625 0.6272
0.1629 0.6257
0.1632 0.6242
0.1635 0.6228
0.1639 0.6213
0.1642 0.6198
0.1646 0.6183
0.1649 0.6168
0.1653 0.6153
0.1656 0.6138
0.1660 0.6123
0.1663 0.6108
0.1667 0.6093
0.1670 0.6078
0.1674 0.6063
0.1677 0.6047
0.1681 0.6032
0.1684 0.6017
0.1688 0.6002
0.1691 0.5986
0.1695 0.5971
0.1698 0.5956
0.1702 0.5940
0.1705 0.5925
0.1709 0.5909
0.1712 0.5894
0.1716 0.5878
0.1720 0.5862
0.1723 0.5846
0.1727 0.5830
0.1731 0.5815
0.1734 0.5799
0.1738 0.5782
0.1742 0.5766
0.1746 0.5750
0.1749 0.5734
0.1753 0.5717
0.1757 0.5701
0.1761 0.5684
0.1765 0.5667
0.1769 0.5651
0.1772 0.5634
0.1776 0.5616
0.1780 0.5599
0.1784 0.5582
0.1788 0.5565
0.1792 0.5547
0.1796 0.5529
0.1801 0.5512
0.1805 0.5494
0.1810 0.5476
0.1814 0.5458
0.1819 0.5440
0.1823 0.5422
0.1828 0.5403
0.1832 0.5385
0.1837 0.5366
0.1842 0.5347
0.1847 0.5328
0.1852 0.5309
0.1856 0.5289
0.1861 0.5270
0.1866 0.5250
0.1871 0.5230
0.1876 0.5210
0.1881 0.5189
0.1887 0.5169
0.1892 0.5148
0.1897 0.5127
0.1903 0.5105
0.1908 0.5084
0.1913 0.5062
0.1919 0.5040
0.1925 0.5017
0.1930 0.4995
0.1936 0.4972
0.1942 0.4948
0.1948 0.4925
0.1954 0.4901
0.1960 0.4877
0.1966 0.4852
0.1972 0.4827
0.1978 0.4802
0.1985 0.4776
0.1992 0.4750
0.1999 0.4725
0.2006 0.4698
0.2013 0.4671
0.2020 0.4644
0.2027 0.4617
0.2035 0.4588
0.2042 0.4560
0.2050 0.4531
0.2058 0.4501
0.2066 0.4471
0.2074 0.4441
0.2082 0.4410
0.2091 0.4378
0.2099 0.4346
0.2108 0.4313
0.2117 0.4279
0.2126 0.4245
0.2135 0.4210
0.2145 0.4175
0.2154 0.4139
0.2164 0.4102
0.2175 0.4065
0.2186 0.4029
0.2198 0.3991
0.2209 0.3953
0.2221 0.3914
0.2233 0.3875
0.2247 0.3835
0.2260 0.3796
0.2275 0.3758
0.2290 0.3721
0.2307 0.3685
0.2325 0.3652
0.2344 0.3623
0.2367 0.3600
0.2390 0.3580
0.2413 0.3559
0.2436 0.3538
0.2460 0.3516
0.2484 0.3495
0.2508 0.3474
0.2532 0.3454
0.2557 0.3434
0.2583 0.3414
0.2608 0.3395
0.2634 0.3376
0.2660 0.3357
0.2686 0.3337
0.2713 0.3318
0.2739 0.3298
0.2766 0.3278
0.2793 0.3258
0.2821 0.3238
0.2849 0.3217
0.2877 0.3197
0.2905 0.3177
0.2934 0.3162
0.2963 0.3147
0.2993 0.3132
0.3023 0.3117
0.3053 0.3102
0.3083 0.3086
0.3113 0.3071
0.3144 0.3056
0.3175 0.3040
0.3206 0.3024
0.3238 0.3009
0.3269 0.2993
0.3301 0.2977
0.3333 0.2961
0.3366 0.2945
0.3399 0.2929
0.3432 0.2914
0.3465 0.2899
0.3498 0.2884
0.3532 0.2869
0.3566 0.2856
0.3601 0.2843
0.3635 0.2831
0.3670 0.2821
0.3705 0.2811
0.3740 0.2802
0.3775 0.2792
0.3810 0.2783
0.3846 0.2774
0.3882 0.2765
0.3918 0.2756
0.3954 0.2746
0.3991 0.2737
0.4028 0.2728
0.4065 0.2719
0.4103 0.2709
0.4140 0.2700
0.4179 0.2690
0.4217 0.2681
0.4256 0.2671
0.4295 0.2661
0.4334 0.2651
0.4374 0.2641
0.4415 0.2631
0.4455 0.2622
0.4496 0.2612
0.4537 0.2603
0.4579 0.2593
0.4621 0.2584
0.4663 0.2574
0.4706 0.2565
0.4749 0.2555
0.4793 0.2545
0.4837 0.2535
0.4882 0.2525
0.4927 0.2515
0.4972 0.2506
0.5004 0.2532
0.5014 0.2609
0.5024 0.2685
0.5033 0.2758
0.5042 0.2829
0.5051 0.2898
0.5059 0.2965
0.5068 0.3030
0.5076 0.3094
0.5084 0.3156
0.5092 0.3216
0.5099 0.3275
0.5106 0.3332
0.5113 0.3388
0.5120 0.3443
0.5127 0.3497
0.5133 0.3550
0.5139 0.3602
0.5144 0.3653
0.5150 0.3702
0.5155 0.3751
0.5160 0.3799
0.5165 0.3846
0.5171 0.3891
0.5175 0.3936
0.5180 0.3980
0.5185 0.4022
0.5190 0.4064
0.5194 0.4106
0.5199 0.4146
0.5203 0.4186
0.5207 0.4225
0.5210 0.4264
0.5214 0.4302
0.5218 0.4340
0.5221 0.4376
0.5225 0.4412
0.5228 0.4448
0.5232 0.4483
0.5235 0.4517
0.5238 0.4551
0.5242 0.4584
0.5245 0.4617
0.5248 0.4649
0.5251 0.4681
0.5253 0.4713
0.5255 0.4745
0.2859 0.7141

# 3+1 scenario with initial condition ((1-x)/3:(2-2x)/3:0:x)_S with x = 0.6
# f'_e f'_mu
0.2356 0.7644
0.2338 0.7645
0.2320 0.7646
0.2301 0.7646
0.2283 0.7646
0.2264 0.7646
0.2246 0.7646
0.2226 0.7646
0.2207 0.7646
0.2187 0.7646
0.2166 0.7646
0.2145 0.7646
0.2124 0.7646
0.2102 0.7646
0.2080 0.7646
0.2057 0.7646
0.2034 0.7646
0.2010 0.7646
0.1985 0.7646
0.1960 0.7646
0.1935 0.7646
0.1908 0.7646
0.1881 0.7646
0.1854 0.7646
0.1825 0.7646
0.1796 0.7646
0.1766 0.7646
0.1735 0.7646
0.1703 0.7646
0.1671 0.7646
0.1637 0.7646
0.1602 0.7646
0.1566 0.7646
0.1529 0.7646
0.1491 0.7646
0.1452 0.7646
0.1411 0.7646
0.1369 0.7646
0.1325 0.7646
0.1280 0.7646
0.1233 0.7646
0.1187 0.7645
0.1180 0.7625
0.1185 0.7601
0.1189 0.7577
0.1193 0.7553
0.1197 0.7530
0.1201 0.7507
0.1205 0.7484
0.1209 0.7461
0.1213 0.7439
0.1217 0.7416
0.1220 0.7394
0.1224 0.7372
0.1228 0.7351
0.1232 0.7329
0.1235 0.7308
0.1239 0.7287
0.1243 0.7266
0.1246 0.7245
0.1250 0.7225
0.1253 0.7205
0.1257 0.7184
0.1260 0.7164
0.1264 0.7144
0.1267 0.7125
0.1271 0.7105
0.1274 0.7086
0.1277 0.7066
0.1281 0.7047
0.1284 0.7028
0.1287 0.7009
0.1291 0.6990
0.1294 0.6971
0.1297 0.6953
0.1300 0.6934
0.1303 0.6916
0.1307 0.6898
0.1310 0.6879
0.1313 0.6861
0.1317 0.6843
0.1320 0.6825
0.1323 0.6807
0.1326 0.6789
0.1329 0.6772
0.1333 0.6754
0.1336 0.6736
0.1339 0.6719
0.1342 0.6701
0.1345 0.6684
0.1348 0.6667
0.1352 0.6649
0.1355 0.6632
0.1358 0.6615
0.1361 0.6598
0.1364 0.6581
0.1367 0.6564
0.1370 0.6547
0.1373 0.6530
0.1376 0.6513
0.1380 0.6496
0.1382 0.6479
0.1386 0.6462
0.1389 0.6445
0.1392 0.6428
0.1395 0.6411
0.1398 0.6395
0.1401 0.6378
0.1404 0.6361
0.1407 0.6344
0.1410 0.6328
0.1413 0.6311
0.1416 0.6294
0.1419 0.6277
0.1422 0.6260
0.1425 0.6244
0.1428 0.6227
0.1431 0.6210
0.1434 0.6193
0.1437 0.6176
0.1440 0.6159
0.1443 0.6143
0.1446 0.6126
0.1450 0.6109
0.1453 0.6092
0.1456 0.6075
0.1459 0.6058
0.1462 0.6041
0.1465 0.6023
0.1468 0.6006
0.1471 0.5989
0.1474 0.5972
0.1477 0.5954
0.1481 0.5937
0.1484 0.5919
0.1487 0.5902
0.1490 0.5884
0.1493 0.5867
0.1497 0.5849
0.1500 0.5831
0.1503 0.5813
0.1506 0.5795
0.1510 0.5777
0.1513 0.5759
0.1516 0.5741
0.1519 0.5722
0.1523 0.5704
0.1526 0.5685
0.1529 0.5667
0.1533 0.5648
0.1536 0.5629
0.1540 0.5610
0.1543 0.5591
0.1547 0.5572
0.1550 0.5552
0.1554 0.5533
0.1557 0.5513
0.1561 0.5494
0.1565 0.5474
0.1568 0.5454
0.1572 0.5433
0.1575 0.5413
0.1579 0.5392
0.1583 0.5371
0.1587 0.5351
0.1591 0.5329
0.1594 0.5308
0.1598 0.5287
0.1602 0.5265
0.1606 0.5243
0.1610 0.5221
0.1614 0.5198
0.1618 0.5176
0.1622 0.5153
0.1627 0.5130
0.1631 0.5107
0.1635 0.5083
0.1640 0.5060
0.1645 0.5036
0.1649 0.5012
0.1654 0.4987
0.1659 0.4963
0.1663 0.4937
0.1668 0.4912
0.1673 0.4886
0.1678 0.4860
0.1683 0.4834
0.1688 0.4807
0.1694 0.4780
0.1699 0.4753
0.1704 0.4725
0.1709 0.4697
0.1715 0.4668
0.1721 0.4639
0.1726 0.4610
0.1732 0.4580
0.1738 0.4550
0.1744 0.4519
0.1751 0.4488
0.1757 0.4457
0.1763 0.4425
0.1770 0.4392
0.1777 0.4360
0.1784 0.4326
0.1792 0.4293
0.1799 0.4258
0.1807 0.4223
0.1814 0.4188
0.1822 0.4152
0.1830 0.4115
0.1838 0.4077
0.1846 0.4039
0.1855 0.4000
0.1864 0.3960
0.1872 0.3919
0.1881 0.3877
0.1891 0.3835
0.1900 0.3792
0.1909 0.3747
0.1919 0.3702
0.1929 0.3656
0.1940 0.3609
0.1952 0.3564
0.1967 0.3525
0.1988 0.3498
0.2012 0.3476
0.2036 0.3455
0.2060 0.3433
0.2084 0.3411
0.2108 0.3389
0.2132 0.3367
0.2157 0.3345
0.2182 0.3323
0.2207 0.3300
0.2232 0.3278
0.2258 0.3255
0.2283 0.3232
0.2309 0.3209
0.2335 0.3186
0.2361 0.3162
0.2388 0.3139
0.2415 0.3115
0.2442 0.3091
0.2469 0.3067
0.2497 0.3044
0.2525 0.3020
0.2553 0.2995
0.2581 0.2971
0.2610 0.2947
0.2640 0.2924
0.2670 0.2906
0.2701 0.2889
0.2732 0.2873
0.2764 0.2857
0.2796 0.2841
0.2828 0.2825
0.2860 0.2809
0.2892 0.2793
0.2924 0.2776
0.2957 0.2760
0.2990 0.2743
0.3023 0.2727
0.3057 0.2711
0.3090 0.2695
0.3124 0.2678
0.3158 0.2662
0.3193 0.2646
0.3228 0.2631
0.3263 0.2616
0.3298 0.2602
0.3333 0.2589
0.3369 0.2575
0.3405 0.2563
0.3441 0.2551
0.3477 0.2539
0.3514 0.2527
0.3551 0.2515
0.3588 0.2505
0.3625 0.2494
0.3663 0.2483
0.3700 0.2472
0.3738 0.2462
0.3776 0.2453
0.3815 0.2443
0.3853 0.2434
0.3892 0.2424
0.3931 0.2416
0.3970 0.2409
0.4009 0.2402
0.4048 0.2395
0.4088 0.2388
0.4128 0.2381
0.4168 0.2374
0.4208 0.2367
0.4249 0.2360
0.4290 0.2353
0.4331 0.2346
0.4372 0.2339
0.4414 0.2332
0.4456 0.2324
0.4499 0.2317
0.4542 0.2310
0.4585 0.2302
0.4628 0.2295
0.4672 0.2287
0.4717 0.2279
0.4761 0.2271
0.4807 0.2264
0.4852 0.2256
0.4898 0.2248
0.4945 0.2240
0.4992 0.2232
0.5039 0.2224
0.5087 0.2216
0.5135 0.2208
0.5184 0.2200
0.5233 0.2192
0.5283 0.2184
0.5333 0.2175
0.5384 0.2167
0.5435 0.2159
0.5487 0.2151
0.5540 0.2143
0.5593 0.2135
0.5646 0.2127
0.5701 0.2119
0.5756 0.2111
0.5790 0.2143
0.5790 0.2235
0.5790 0.2325
0.5790 0.2412
0.5790 0.2496
0.5790 0.2578
0.5790 0.2658
0.5790 0.2735
0.5790 0.2811
0.5790 0.2884
0.5790 0.2955
0.5790 0.3025
0.5790 0.3092
0.5790 0.3158
0.5790 0.3223
0.5790 0.3286
0.5790 0.3347
0.5790 0.3407
0.5790 0.3465
0.5790 0.3522
0.5790 0.3578
0.5790 0.3633
0.5790 0.3687
0.5790 0.3739
0.5790 0.3790
0.5790 0.3841
0.5790 0.3890
0.5790 0.3938
0.5790 0.3986
0.5790 0.4032
0.5790 0.4078
0.5790 0.4123
0.5790 0.4167
0.5790 0.4210
0.2356 0.7644

# 3+1 scenario with initial condition ((1-x)/3:(2-2x)/3:0:x)_S with x = 0.7
# f'_e f'_mu
0.1818 0.8182
0.1792 0.8182
0.1764 0.8182
0.1737 0.8182
0.1709 0.8182
0.1680 0.8182
0.1651 0.8182
0.1621 0.8182
0.1590 0.8182
0.1559 0.8182
0.1528 0.8182
0.1495 0.8182
0.1462 0.8182
0.1429 0.8182
0.1394 0.8182
0.1359 0.8182
0.1323 0.8182
0.1286 0.8182
0.1248 0.8182
0.1209 0.8182
0.1169 0.8182
0.1129 0.8182
0.1087 0.8182
0.1044 0.8182
0.1000 0.8182
0.0955 0.8182
0.0909 0.8181
0.0913 0.8150
0.0916 0.8119
0.0920 0.8088
0.0924 0.8058
0.0927 0.8028
0.0930 0.7999
0.0934 0.7970
0.0937 0.7941
0.0940 0.7912
0.0943 0.7884
0.0947 0.7857
0.0950 0.7829
0.0953 0.7802
0.0956 0.7775
0.0959 0.7749
0.0962 0.7722
0.0965 0.7696
0.0968 0.7671
0.0971 0.7645
0.0974 0.7620
0.0977 0.7595
0.0980 0.7570
0.0983 0.7546
0.0985 0.7521
0.0988 0.7497
0.0991 0.7473
0.0994 0.7450
0.0996 0.7426
0.0999 0.7403
0.1002 0.7380
0.1004 0.7357
0.1007 0.7334
0.1009 0.7311
0.1012 0.7289
0.1014 0.7266
0.1017 0.7244
0.1020 0.7222
0.1022 0.7200
0.1025 0.7179
0.1027 0.7157
0.1030 0.7135
0.1032 0.7114
0.1034 0.7093
0.1037 0.7072
0.1039 0.7051
0.1042 0.7030
0.1044 0.7009
0.1047 0.6988
0.1049 0.6967
0.1052 0.6947
0.1054 0.6926
0.1056 0.6906
0.1059 0.6886
0.1061 0.6865
0.1064 0.6845
0.1066 0.6825
0.1068 0.6805
0.1071 0.6785
0.1073 0.6765
0.1075 0.6746
0.1078 0.6726
0.1080 0.6706
0.1082 0.6686
0.1084 0.6667
0.1087 0.6647
0.1089 0.6627
0.1091 0.6608
0.1094 0.6588
0.1096 0.6569
0.1098 0.6550
0.1100 0.6530
0.1103 0.6511
0.1105 0.6491
0.1107 0.6472
0.1110 0.6453
0.1112 0.6433
0.1114 0.6414
0.1116 0.6394
0.1119 0.6375
0.1121 0.6356
0.1123 0.6336
0.1126 0.6317
0.1128 0.6298
0.1130 0.6278
0.1132 0.6259
0.1134 0.6239
0.1137 0.6220
0.1139 0.6200
0.1141 0.6181
0.1144 0.6161
0.1146 0.6142
0.1148 0.6122
0.1151 0.6102
0.1153 0.6082
0.1155 0.6063
0.1158 0.6043
0.1160 0.6023
0.1162 0.6003
0.1165 0.5983
0.1167 0.5963
0.1169 0.5943
0.1172 0.5922
0.1174 0.5902
0.1177 0.5882
0.1179 0.5861
0.1181 0.5841
0.1184 0.5820
0.1186 0.5799
0.1189 0.5778
0.1191 0.5757
0.1193 0.5736
0.1196 0.5715
0.1198 0.5694
0.1201 0.5672
0.1204 0.5651
0.1206 0.5629
0.1209 0.5607
0.1211 0.5585
0.1214 0.5563
0.1216 0.5541
0.1219 0.5519
0.1222 0.5496
0.1224 0.5473
0.1227 0.5451
0.1230 0.5427
0.1232 0.5404
0.1235 0.5381
0.1238 0.5357
0.1241 0.5334
0.1244 0.5310
0.1247 0.5286
0.1250 0.5261
0.1253 0.5237
0.1256 0.5212
0.1260 0.5187
0.1263 0.5162
0.1266 0.5137
0.1269 0.5111
0.1273 0.5086
0.1276 0.5059
0.1280 0.5033
0.1283 0.5006
0.1287 0.4980
0.1290 0.4952
0.1294 0.4925
0.1297 0.4897
0.1301 0.4869
0.1305 0.4840
0.1309 0.4812
0.1313 0.4782
0.1316 0.4753
0.1321 0.4723
0.1324 0.4692
0.1328 0.4662
0.1333 0.4631
0.1337 0.4599
0.1341 0.4567
0.1345 0.4535
0.1349 0.4502
0.1354 0.4468
0.1358 0.4434
0.1363 0.4400
0.1367 0.4365
0.1372 0.4329
0.1377 0.4293
0.1382 0.4256
0.1387 0.4219
0.1392 0.4181
0.1396 0.4143
0.1402 0.4103
0.1407 0.4063
0.1412 0.4023
0.1418 0.3981
0.1423 0.3939
0.1429 0.3896
0.1435 0.3852
0.1441 0.3807
0.1446 0.3761
0.1453 0.3714
0.1459 0.3667
0.1465 0.3618
0.1472 0.3569
0.1479 0.3518
0.1485 0.3466
0.1492 0.3413
0.1499 0.3358
0.1507 0.3302
0.1514 0.3245
0.1522 0.3188
0.1531 0.3129
0.1542 0.3073
0.1568 0.3047
0.1594 0.3021
0.1621 0.2994
0.1648 0.2968
0.1674 0.2941
0.1701 0.2914
0.1729 0.2886
0.1756 0.2859
0.1784 0.2831
0.1812 0.2804
0.1840 0.2776
0.1868 0.2747
0.1896 0.2719
0.1925 0.2690
0.1954 0.2661
0.1983 0.2632
0.2013 0.2602
0.2043 0.2573
0.2073 0.2543
0.2103 0.2512
0.2133 0.2482
0.2164 0.2451
0.2195 0.2420
0.2227 0.2388
0.2259 0.2357
0.2291 0.2325
0.2326 0.2304
0.2364 0.2295
0.2402 0.2285
0.2440 0.2277
0.2478 0.2268
0.2516 0.2259
0.2555 0.2250
0.2593 0.2241
0.2631 0.2232
0.2669 0.2223
0.2708 0.2214
0.2746 0.2206
0.2785 0.2198
0.2823 0.2189
0.2862 0.2181
0.2901 0.2172
0.2939 0.2164
0.2978 0.2155
0.3017 0.2147
0.3056 0.2138
0.3096 0.2130
0.3135 0.2121
0.3174 0.2112
0.3214 0.2104
0.3254 0.2096
0.3293 0.2087
0.3333 0.2079
0.3373 0.2071
0.3414 0.2063
0.3454 0.2056
0.3495 0.2049
0.3535 0.2042
0.3576 0.2035
0.3617 0.2028
0.3658 0.2021
0.3700 0.2014
0.3741 0.2007
0.3783 0.2001
0.3824 0.1994
0.3866 0.1988
0.3909 0.1982
0.3951 0.1975
0.3994 0.1969
0.4036 0.1963
0.4079 0.1956
0.4123 0.1951
0.4166 0.1945
0.4209 0.1939
0.4253 0.1934
0.4297 0.1929
0.4342 0.1923
0.4386 0.1918
0.4431 0.1912
0.4476 0.1907
0.4522 0.1901
0.4567 0.1895
0.4613 0.1890
0.4660 0.1884
0.4706 0.1878
0.4753 0.1872
0.4801 0.1867
0.4849 0.1861
0.4897 0.1855
0.4945 0.1849
0.4994 0.1843
0.5043 0.1837
0.5093 0.1832
0.5143 0.1826
0.5194 0.1820
0.5245 0.1814
0.5296 0.1808
0.5348 0.1802
0.5401 0.1795
0.5454 0.1789
0.5508 0.1783
0.5562 0.1777
0.5616 0.1770
0.5671 0.1765
0.5727 0.1759
0.5783 0.1754
0.5839 0.1748
0.5897 0.1743
0.5955 0.1737
0.6013 0.1731
0.6072 0.1725
0.6132 0.1719
0.6193 0.1713
0.6255 0.1707
0.6317 0.1701
0.6380 0.1695
0.6444 0.1689
0.6509 0.1682
0.6574 0.1676
0.6641 0.1669
0.6667 0.1725
0.6667 0.1817
0.6667 0.1906
0.6667 0.1994
0.6667 0.2079
0.6667 0.2162
0.6667 0.2243
0.6667 0.2323
0.6667 0.2400
0.6667 0.2476
0.6667 0.2550
0.6667 0.2623
0.6667 0.2694
0.6667 0.2764
0.6667 0.2832
0.6667 0.2899
0.6667 0.2965
0.6667 0.3029
0.6667 0.3092
0.6667 0.3154
0.6667 0.3215
0.6667 0.3275
0.6667 0.3333
0.1818 0.8182

# 3+1 scenario with initial condition ((1-x)/3:(2-2x)/3:0:x)_S with x = 0.8
# f'_e f'_mu
0.1251 0.8749
0.1213 0.8750
0.1176 0.8750
0.1137 0.8751
0.1098 0.8751
0.1059 0.8751
0.1018 0.8751
0.0977 0.8751
0.0935 0.8751
0.0893 0.8751
0.0849 0.8751
0.0805 0.8751
0.0760 0.8751
0.0714 0.8750
0.0667 0.8750
0.0626 0.8744
0.0628 0.8705
0.0631 0.8666
0.0634 0.8628
0.0637 0.8590
0.0639 0.8553
0.0642 0.8516
0.0645 0.8480
0.0647 0.8444
0.0650 0.8409
0.0653 0.8375
0.0655 0.8340
0.0658 0.8306
0.0660 0.8273
0.0662 0.8240
0.0665 0.8207
0.0667 0.8175
0.0670 0.8143
0.0672 0.8112
0.0674 0.8081
0.0676 0.8050
0.0679 0.8019
0.0681 0.7989
0.0683 0.7959
0.0685 0.7930
0.0687 0.7901
0.0689 0.7872
0.0692 0.7843
0.0694 0.7814
0.0696 0.7786
0.0698 0.7758
0.0700 0.7731
0.0702 0.7703
0.0704 0.7676
0.0706 0.7649
0.0708 0.7622
0.0710 0.7596
0.0712 0.7569
0.0714 0.7543
0.0715 0.7517
0.0717 0.7491
0.0719 0.7466
0.0721 0.7440
0.0723 0.7415
0.0725 0.7390
0.0727 0.7365
0.0728 0.7340
0.0730 0.7316
0.0732 0.7291
0.0734 0.7267
0.0736 0.7243
0.0737 0.7218
0.0739 0.7194
0.0741 0.7171
0.0743 0.7147
0.0744 0.7123
0.0746 0.7100
0.0748 0.7076
0.0750 0.7053
0.0751 0.7030
0.0753 0.7006
0.0755 0.6983
0.0756 0.6960
0.0758 0.6937
0.0760 0.6914
0.0761 0.6892
0.0763 0.6869
0.0765 0.6846
0.0766 0.6824
0.0768 0.6801
0.0770 0.6779
0.0771 0.6756
0.0773 0.6734
0.0775 0.6711
0.0776 0.6689
0.0778 0.6667
0.0779 0.6644
0.0781 0.6622
0.0783 0.6600
0.0784 0.6578
0.0786 0.6555
0.0788 0.6533
0.0789 0.6511
0.0791 0.6489
0.0793 0.6467
0.0794 0.6445
0.0796 0.6422
0.0797 0.6400
0.0799 0.6378
0.0801 0.6356
0.0802 0.6333
0.0804 0.6311
0.0806 0.6289
0.0807 0.6267
0.0809 0.6244
0.0810 0.6222
0.0812 0.6199
0.0814 0.6177
0.0815 0.6154
0.0817 0.6132
0.0819 0.6109
0.0820 0.6087
0.0822 0.6064
0.0824 0.6041
0.0825 0.6018
0.0827 0.5995
0.0829 0.5972
0.0831 0.5949
0.0832 0.5926
0.0834 0.5903
0.0836 0.5879
0.0837 0.5856
0.0839 0.5832
0.0841 0.5808
0.0843 0.5785
0.0844 0.5761
0.0846 0.5737
0.0848 0.5713
0.0850 0.5688
0.0851 0.5664
0.0853 0.5639
0.0855 0.5615
0.0857 0.5590
0.0859 0.5565
0.0861 0.5540
0.0862 0.5514
0.0864 0.5489
0.0866 0.5463
0.0868 0.5438
0.0870 0.5412
0.0872 0.5385
0.0874 0.5359
0.0876 0.5332
0.0878 0.5306
0.0880 0.5279
0.0882 0.5251
0.0884 0.5224
0.0886 0.5196
0.0888 0.5168
0.0890 0.5140
0.0892 0.5111
0.0894 0.5083
0.0896 0.5054
0.0899 0.5024
0.0901 0.4995
0.0903 0.4965
0.0905 0.4935
0.0907 0.4904
0.0910 0.4873
0.0912 0.4842
0.0914 0.4810
0.0917 0.4779
0.0919 0.4746
0.0921 0.4714
0.0924 0.4680
0.0926 0.4647
0.0929 0.4613
0.0931 0.4579
0.0934 0.4544
0.0937 0.4509
0.0939 0.4473
0.0942 0.4437
0.0945 0.4400
0.0947 0.4362
0.0950 0.4325
0.0953 0.4286
0.0956 0.4247
0.0959 0.4208
0.0962 0.4167
0.0965 0.4127
0.0968 0.4085
0.0971 0.4043
0.0974 0.4000
0.0977 0.3956
0.0981 0.3912
0.0984 0.3867
0.0987 0.3821
0.0991 0.3774
0.0994 0.3726
0.0998 0.3677
0.1002 0.3628
0.1005 0.3577
0.1009 0.3526
0.1013 0.3473
0.1017 0.3419
0.1021 0.3364
0.1025 0.3308
0.1029 0.3251
0.1034 0.3192
0.1038 0.3132
0.1043 0.3071
0.1047 0.3008
0.1052 0.2944
0.1057 0.2878
0.1062 0.2811
0.1067 0.2742
0.1072 0.2671
0.1078 0.2598
0.1083 0.2523
0.1089 0.2446
0.1097 0.2370
0.1104 0.2292
0.1115 0.2218
0.1148 0.2186
0.1180 0.2153
0.1213 0.2120
0.1246 0.2087
0.1280 0.2054
0.1313 0.2020
0.1347 0.1987
0.1381 0.1953
0.1415 0.1918
0.1449 0.1884
0.1484 0.1849
0.1519 0.1814
0.1554 0.1779
0.1590 0.1743
0.1626 0.1708
0.1662 0.1671
0.1707 0.1663
0.1754 0.1657
0.1800 0.1652
0.1846 0.1647
0.1892 0.1642
0.1939 0.1637
0.1984 0.1632
0.2030 0.1627
0.2076 0.1622
0.2121 0.1617
0.2166 0.1612
0.2212 0.1607
0.2257 0.1602
0.2302 0.1597
0.2347 0.1592
0.2392 0.1587
0.2437 0.1582
0.2482 0.1577
0.2526 0.1572
0.2571 0.1567
0.2616 0.1562
0.2661 0.1557
0.2705 0.1553
0.2750 0.1547
0.2795 0.1543
0.2839 0.1537
0.2884 0.1533
0.2929 0.1528
0.2974 0.1523
0.3018 0.1519
0.3063 0.1514
0.3108 0.1509
0.3153 0.1505
0.3198 0.1501
0.3243 0.1496
0.3288 0.1492
0.3333 0.1487
0.3379 0.1483
0.3424 0.1478
0.3469 0.1474
0.3515 0.1469
0.3560 0.1465
0.3606 0.1460
0.3652 0.1456
0.3698 0.1451
0.3744 0.1447
0.3790 0.1443
0.3837 0.1439
0.3883 0.1435
0.3930 0.1431
0.3977 0.1427
0.4024 0.1423
0.4071 0.1420
0.4118 0.1416
0.4165 0.1413
0.4213 0.1409
0.4261 0.1406
0.4309 0.1402
0.4357 0.1399
0.4406 0.1395
0.4455 0.1392
0.4504 0.1388
0.4553 0.1384
0.4602 0.1381
0.4652 0.1377
0.4702 0.1373
0.4753 0.1370
0.4803 0.1366
0.4854 0.1362
0.4906 0.1358
0.4957 0.1354
0.5009 0.1351
0.5062 0.1347
0.5115 0.1343
0.5168 0.1339
0.5221 0.1335
0.5275 0.1331
0.5330 0.1327
0.5385 0.1323
0.5440 0.1319
0.5496 0.1315
0.5552 0.1311
0.5609 0.1307
0.5666 0.1302
0.5724 0.1298
0.5782 0.1294
0.5841 0.1290
0.5900 0.1285
0.5960 0.1281
0.6021 0.1276
0.6082 0.1272
0.6144 0.1267
0.6207 0.1263
0.6270 0.1258
0.6334 0.1253
0.6399 0.1248
0.6464 0.1244
0.6530 0.1240
0.6597 0.1235
0.6665 0.1230
0.6733 0.1225
0.6803 0.1220
0.6873 0.1216
0.6944 0.1212
0.7015 0.1209
0.7087 0.1205
0.7160 0.1201
0.7234 0.1198
0.7309 0.1194
0.7386 0.1190
0.7463 0.1187
0.7541 0.1183
0.7621 0.1179
0.7646 0.1245
0.7646 0.1341
0.7646 0.1435
0.7646 0.1527
0.7646 0.1617
0.7646 0.1705
0.7646 0.1792
0.7646 0.1877
0.7646 0.1960
0.7646 0.2042
0.7646 0.2122
0.7646 0.2201
0.7646 0.2278
0.7645 0.2355
0.1251 0.8749

# 3+1 scenario with initial condition ((1-x)/3:(2-2x)/3:0:x)_S with x = 0.9
# f'_e f'_mu
0.0646 0.9354
0.0597 0.9356
0.0548 0.9356
0.0498 0.9358
0.0448 0.9357
0.0398 0.9356
0.0347 0.9355
0.0323 0.9330
0.0324 0.9283
0.0325 0.9236
0.0326 0.9190
0.0327 0.9145
0.0328 0.9101
0.0329 0.9057
0.0329 0.9014
0.0330 0.8971
0.0331 0.8929
0.0332 0.8888
0.0333 0.8847
0.0333 0.8807
0.0334 0.8767
0.0335 0.8727
0.0336 0.8689
0.0336 0.8650
0.0337 0.8612
0.0338 0.8575
0.0339 0.8538
0.0340 0.8501
0.0340 0.8465
0.0341 0.8429
0.0342 0.8394
0.0343 0.8359
0.0343 0.8324
0.0344 0.8290
0.0345 0.8256
0.0346 0.8222
0.0346 0.8189
0.0347 0.8156
0.0347 0.8123
0.0348 0.8090
0.0349 0.8058
0.0350 0.8026
0.0350 0.7995
0.0351 0.7963
0.0352 0.7932
0.0352 0.7901
0.0353 0.7871
0.0354 0.7840
0.0355 0.7810
0.0355 0.7780
0.0356 0.7750
0.0357 0.7721
0.0358 0.7691
0.0358 0.7662
0.0359 0.7633
0.0360 0.7604
0.0360 0.7576
0.0361 0.7547
0.0362 0.7519
0.0363 0.7491
0.0363 0.7463
0.0364 0.7435
0.0365 0.7407
0.0365 0.7379
0.0366 0.7352
0.0367 0.7324
0.0367 0.7297
0.0368 0.7270
0.0369 0.7243
0.0369 0.7216
0.0370 0.7189
0.0371 0.7162
0.0371 0.7136
0.0372 0.7109
0.0373 0.7083
0.0373 0.7056
0.0374 0.7030
0.0374 0.7004
0.0375 0.6978
0.0376 0.6951
0.0376 0.6925
0.0377 0.6899
0.0378 0.6873
0.0378 0.6847
0.0379 0.6822
0.0380 0.6796
0.0380 0.6770
0.0381 0.6744
0.0381 0.6718
0.0382 0.6692
0.0383 0.6667
0.0383 0.6641
0.0384 0.6615
0.0385 0.6589
0.0385 0.6564
0.0386 0.6538
0.0387 0.6512
0.0387 0.6486
0.0388 0.6461
0.0388 0.6435
0.0389 0.6409
0.0390 0.6383
0.0390 0.6357
0.0391 0.6331
0.0392 0.6305
0.0392 0.6279
0.0393 0.6253
0.0394 0.6227
0.0394 0.6201
0.0395 0.6175
0.0395 0.6149
0.0396 0.6122
0.0397 0.6096
0.0397 0.6069
0.0398 0.6043
0.0399 0.6016
0.0399 0.5989
0.0400 0.5962
0.0401 0.5935
0.0401 0.5908
0.0402 0.5881
0.0403 0.5854
0.0403 0.5827
0.0404 0.5799
0.0405 0.5771
0.0405 0.5743
0.0406 0.5716
0.0407 0.5687
0.0407 0.5659
0.0408 0.5631
0.0409 0.5602
0.0410 0.5574
0.0410 0.5545
0.0411 0.5516
0.0412 0.5486
0.0412 0.5457
0.0413 0.5427
0.0414 0.5397
0.0415 0.5367
0.0415 0.5337
0.0416 0.5306
0.0417 0.5276
0.0418 0.5245
0.0418 0.5213
0.0419 0.5182
0.0420 0.5150
0.0421 0.5118
0.0422 0.5086
0.0422 0.5053
0.0423 0.5020
0.0424 0.4987
0.0425 0.4953
0.0426 0.4920
0.0426 0.4885
0.0428 0.4851
0.0429 0.4817
0.0431 0.4782
0.0433 0.4747
0.0434 0.4711
0.0436 0.4675
0.0438 0.4639
0.0439 0.4602
0.0441 0.4565
0.0443 0.4528
0.0445 0.4490
0.0446 0.4451
0.0448 0.4413
0.0450 0.4373
0.0452 0.4333
0.0454 0.4293
0.0456 0.4252
0.0458 0.4210
0.0459 0.4168
0.0461 0.4126
0.0463 0.4083
0.0465 0.4039
0.0468 0.3994
0.0470 0.3949
0.0472 0.3903
0.0474 0.3857
0.0476 0.3809
0.0478 0.3761
0.0480 0.3712
0.0483 0.3663
0.0485 0.3612
0.0488 0.3561
0.0490 0.3509
0.0493 0.3456
0.0495 0.3402
0.0498 0.3347
0.0501 0.3291
0.0504 0.3234
0.0506 0.3176
0.0509 0.3116
0.0512 0.3056
0.0515 0.2994
0.0518 0.2931
0.0522 0.2867
0.0525 0.2801
0.0528 0.2734
0.0532 0.2666
0.0535 0.2596
0.0539 0.2524
0.0543 0.2451
0.0547 0.2375
0.0551 0.2298
0.0555 0.2220
0.0559 0.2139
0.0563 0.2056
0.0567 0.1971
0.0572 0.1883
0.0576 0.1793
0.0581 0.1701
0.0586 0.1606
0.0591 0.1509
0.0596 0.1408
0.0601 0.1305
0.0611 0.1207
0.0651 0.1167
0.0691 0.1127
0.0731 0.1087
0.0772 0.1046
0.0813 0.1005
0.0854 0.0964
0.0895 0.0923
0.0948 0.0907
0.1005 0.0904
0.1062 0.0902
0.1119 0.0899
0.1176 0.0896
0.1232 0.0893
0.1288 0.0890
0.1343 0.0888
0.1399 0.0885
0.1454 0.0882
0.1509 0.0880
0.1563 0.0877
0.1618 0.0874
0.1672 0.0872
0.1725 0.0869
0.1779 0.0866
0.1833 0.0864
0.1886 0.0861
0.1939 0.0858
0.1992 0.0856
0.2045 0.0853
0.2097 0.0851
0.2150 0.0848
0.2202 0.0846
0.2254 0.0843
0.2306 0.0840
0.2358 0.0838
0.2410 0.0835
0.2461 0.0833
0.2513 0.0830
0.2565 0.0828
0.2616 0.0825
0.2667 0.0823
0.2719 0.0820
0.2770 0.0818
0.2821 0.0815
0.2873 0.0813
0.2924 0.0810
0.2975 0.0808
0.3026 0.0805
0.3077 0.0803
0.3128 0.0800
0.3180 0.0798
0.3231 0.0795
0.3282 0.0793
0.3333 0.0790
0.3385 0.0787
0.3436 0.0785
0.3487 0.0782
0.3539 0.0780
0.3590 0.0777
0.3642 0.0775
0.3694 0.0773
0.3746 0.0771
0.3797 0.0769
0.3850 0.0767
0.3902 0.0764
0.3954 0.0762
0.4006 0.0760
0.4059 0.0758
0.4112 0.0756
0.4164 0.0753
0.4217 0.0751
0.4271 0.0749
0.4324 0.0747
0.4378 0.0744
0.4431 0.0742
0.4485 0.0740
0.4540 0.0737
0.4594 0.0735
0.4649 0.0733
0.4704 0.0731
0.4759 0.0728
0.4815 0.0726
0.4870 0.0724
0.4926 0.0722
0.4983 0.0719
0.5039 0.0717
0.5096 0.0715
0.5153 0.0714
0.5211 0.0712
0.5269 0.0711
0.5327 0.0709
0.5385 0.0708
0.5444 0.0706
0.5503 0.0705
0.5563 0.0704
0.5623 0.0702
0.5683 0.0701
0.5744 0.0699
0.5806 0.0698
0.5868 0.0696
0.5930 0.0694
0.5993 0.0693
0.6056 0.0691
0.6120 0.0690
0.6185 0.0688
0.6250 0.0687
0.6316 0.0685
0.6382 0.0683
0.6449 0.0682
0.6516 0.0680
0.6585 0.0678
0.6654 0.0677
0.6723 0.0675
0.6794 0.0673
0.6865 0.0672
0.6937 0.0670
0.7009 0.0668
0.7083 0.0666
0.7157 0.0664
0.7232 0.0663
0.7309 0.0661
0.7386 0.0659
0.7464 0.0657
0.7543 0.0655
0.7623 0.0653
0.7704 0.0651
0.7786 0.0649
0.7870 0.0647
0.7954 0.0645
0.8040 0.0643
0.8127 0.0641
0.8215 0.0638
0.8304 0.0636
0.8395 0.0634
0.8488 0.0632
0.8581 0.0629
0.8677 0.0627
0.8750 0.0651
0.8751 0.0755
0.8751 0.0857
0.8752 0.0957
0.8751 0.1056
0.8751 0.1154
0.8749 0.1251
0.0646 0.9354
